On BPS Branes

We study supersymmetric BPS branes (BPS-B) in supergravity theories. Some of these states are anticipated by BPS black-brane (BPS-BB) solutions of supergravity. In particular, we define and distinguish the cone generated by BPS branes from the subcone of charges that admit BPS black-brane attractor solutions in the infrared limit of the supergravity effective field theory. We denote these cones by $C_{\rm BPS-B}$ and $C_{\rm BPS-BB}$, respectively. We conjecture that, in any supersymmetric theory of quantum gravity, every integrally charged state lying in $C_{\rm BPS-BB}$ is realized by a BPS state in the spectrum. Furthermore, we conjecture and present evidence that when $C_{\rm BPS-B}$ is moduli independent, it can be determined as the cone dual to the $C_{\rm BPS-BB}$ under the electric-magnetic pairing.

==> Algorithms/CICY_g0gvs_v1.py <==
from fractions import Fraction
from itertools import product
from typing import Sequence

class SeriesOps:
    def __init__(self, r: int, max_deg: int | Sequence[int]):
        self.r = int(r)
        self.max_deg = (int(max_deg),) * self.r if isinstance(max_deg, int) else tuple(map(int, max_deg))
        self.zero_exp = (0,) * self.r
        self.zero: dict[tuple[int, ...], Fraction] = {}
        self.one = {self.zero_exp: Fraction(1)}
        self.degrees = list(product(*[range(m + 1) for m in self.max_deg]))
        self.nonzero_degrees = [e for e in self.degrees if any(e)]
        self.degrees_by_total = sorted(self.degrees, key=lambda e: (sum(e), e))
        self.nonzero_by_total = [e for e in self.degrees_by_total if any(e)]

    def trunc_exp(self, e: Sequence[int]) -> bool:
        return all(0 <= e[i] <= self.max_deg[i] for i in range(self.r))

    def clean(self, s: dict[tuple[int, ...], Fraction]) -> dict[tuple[int, ...], Fraction]:
        return {e: c for e, c in s.items() if c and self.trunc_exp(e)}

    def const(self, c) -> dict[tuple[int, ...], Fraction]:
        c = Fraction(c)
        return {self.zero_exp: c} if c else {}

    def monomial(self, e: Sequence[int], c=1) -> dict[tuple[int, ...], Fraction]:
        e = tuple(map(int, e))
        c = Fraction(c)
        return {e: c} if c and self.trunc_exp(e) else {}

    def add(self, a, b, scale_b=Fraction(1)):
        if not a:
            return self.scalar(b, scale_b)
        if not b or scale_b == 0:
            return dict(a)
        out = dict(a)
        for e, c in b.items():
            v = out.get(e, Fraction(0)) + scale_b * c
            if v:
                out[e] = v
            elif e in out:
                del out[e]
        return out

    def sub(self, a, b):
        return self.add(a, b, Fraction(-1))

    def neg(self, a):
        return {e: -c for e, c in a.items()}

    def scalar(self, a, s):
        s = Fraction(s)
        if not a or s == 0:
            return {}
        if s == 1:
            return dict(a)
        return {e: c * s for e, c in a.items() if c * s}

    def mul(self, a, b):
        if not a or not b:
            return {}
        if len(a) > len(b):
            a, b = b, a
        r = self.r
        max_deg = self.max_deg
        out: dict[tuple[int, ...], Fraction] = {}
        for e1, c1 in a.items():
            for e2, c2 in b.items():
                ok = True
                ee = [0] * r
                for i in range(r):
                    v = e1[i] + e2[i]
                    if v > max_deg[i]:
                        ok = False
                        break
                    ee[i] = v
                if ok:
                    e = tuple(ee)
                    out[e] = out.get(e, Fraction(0)) + c1 * c2
        return {e: c for e, c in out.items() if c}

    def inv(self, a):
        c0 = a.get(self.zero_exp, Fraction(0))
        if c0 == 0:
            raise ValueError("Series has zero constant term.")

        inv_c0 = Fraction(1, c0)
        out = {self.zero_exp: inv_c0}
        a_no0 = {e: c for e, c in a.items() if any(e)}

        for e in self.nonzero_by_total:
            total = Fraction(0)
            for beta, cb in a_no0.items():
                if all(beta[i] <= e[i] for i in range(self.r)):
                    gamma = tuple(e[i] - beta[i] for i in range(self.r))
                    cg = out.get(gamma)
                    if cg:
                        total += cb * cg
            if total:
                out[e] = -total * inv_c0
        return out

    def div(self, a, b):
        return self.mul(a, self.inv(b))

    def exp(self, f):
        if f.get(self.zero_exp, Fraction(0)) != 0:
            raise ValueError("exp is implemented only for const series.")

        out = {self.zero_exp: Fraction(1)}
        f_no0 = {e: c for e, c in f.items() if any(e)}

        for alpha in self.nonzero_by_total:
            k = next(i for i, v in enumerate(alpha) if v)
            total = Fraction(0)
            for beta, cb in f_no0.items():
                bk = beta[k]
                if bk and all(beta[i] <= alpha[i] for i in range(self.r)):
                    gamma = tuple(alpha[i] - beta[i] for i in range(self.r))
                    cg = out.get(gamma)
                    if cg:
                        total += bk * cb * cg
            if total:
                out[alpha] = total / alpha[k]
        return out

    def deriv_log(self, a, i: int):
        return {e: c * e[i] for e, c in a.items() if e[i]}

    def substitute(self, f, subs):
        if not f:
            return {}

        powers = []
        for i in range(self.r):
            arr = [self.one]
            for _ in range(1, self.max_deg[i] + 1):
                arr.append(self.mul(arr[-1], subs[i]))
            powers.append(arr)

        out: dict[tuple[int, ...], Fraction] = {}
        for e, c in f.items():
            term = self.const(c)
            for i, p in enumerate(e):
                if p:
                    term = self.mul(term, powers[i][p])
                    if not term:
                        break
            if term:
                out = self.add(out, term)
        return out


def all_degrees(r: int, max_deg: Sequence[int]):
    return product(*[range(m + 1) for m in max_deg])


def _make_factorial_cache(nmax: int) -> list[int]:
    facts = [1] * (nmax + 1)
    for n in range(2, nmax + 1):
        facts[n] = facts[n - 1] * n
    return facts


def _make_harmonic_cache(nmax: int, p: int) -> list[Fraction]:
    vals = [Fraction(0)] * (nmax + 1)
    for n in range(1, nmax + 1):
        vals[n] = vals[n - 1] + Fraction(1, n**p)
    return vals


def compute_classical_intersections(ambient_dims, config):
    ambient_dims = tuple(map(int, ambient_dims))
    config = [tuple(map(int, row)) for row in config]
    r = len(ambient_dims)
    num_eqs = len(config[0])

    poly = {(0,) * r: Fraction(1)}

    def multiply_by_linear(poly, coeffs):
        out = {}
        for e, c in poly.items():
            for a, qa in enumerate(coeffs):
                if qa:
                    ee = list(e)
                    ee[a] += 1
                    ee = tuple(ee)
                    out[ee] = out.get(ee, Fraction(0)) + c * qa
        return {e: c for e, c in out.items() if c}

    for alpha in range(num_eqs):
        poly = multiply_by_linear(poly, [config[a][alpha] for a in range(r)])

    top = tuple(ambient_dims)
    kappa = {}
    for inds in product(range(r), repeat=3):
        e = [0] * r
        for i in inds:
            e[i] += 1
        rem = tuple(top[a] - e[a] for a in range(r))
        kappa[inds] = poly.get(rem, Fraction(0)) if all(x >= 0 for x in rem) else Fraction(0)
    return kappa


def cicy_genus0_gv(ambient_dims, config, max_deg=5, verbose=False):
    ambient_dims = tuple(map(int, ambient_dims))
    config = [tuple(map(int, row)) for row in config]
    r = len(ambient_dims)
    max_box = (int(max_deg),) * r if isinstance(max_deg, int) else tuple(map(int, max_deg))

    if len(config) != r:
        raise ValueError("config mismatch: should have one row for each ambient projective factor.")
    if len(max_box) != r:
        raise ValueError("max_deg mismatch: must be an int with entries per Kahler parameters.")

    num_eqs = len(config[0])
    if any(len(row) != num_eqs for row in config):
        raise ValueError("All config rows must have the same number of columns.")
    if sum(ambient_dims) - num_eqs != 3:
        raise ValueError("This configuration is not a Calabi-Yau threefold.")
    for a in range(r):
        if sum(config[a]) != ambient_dims[a] + 1:
            raise ValueError(f"Calabi-Yau condition fails in row {a}.")

    ops = SeriesOps(r, max_box)

    max_L = 0
    for alpha in range(num_eqs):
        max_L = max(max_L, sum(config[a][alpha] * max_box[a] for a in range(r)))
    max_d = max(max_box) if max_box else 0
    facts = _make_factorial_cache(max(max_L, max_d))
    H1 = _make_harmonic_cache(max(max_L, max_d), 1)
    H2 = _make_harmonic_cache(max(max_L, max_d), 2)

    fact_den = [
        [facts[d] ** (ambient_dims[a] + 1) for d in range(max_box[a] + 1)]
        for a in range(r)
    ]

    S0 = {}
    Si = [{} for _ in range(r)]
    Sij = [[{} for _ in range(r)] for __ in range(r)]

    for d in ops.degrees:
        Ls = [sum(config[a][alpha] * d[a] for a in range(r)) for alpha in range(num_eqs)]
        num = 1
        for L in Ls:
            num *= facts[L]
        den = 1
        for a in range(r):
            den *= fact_den[a][d[a]]
        c = Fraction(num, den)
        if c:
            S0[d] = c

        H_L = [H1[L] for L in Ls]
        H2_L = [H2[L] for L in Ls]
        H_d = [H1[d[a]] for a in range(r)]
        H2_d = [H2[d[a]] for a in range(r)]

        g = [Fraction(0)] * r
        for i in range(r):
            gi = sum(Fraction(config[i][alpha]) * H_L[alpha] for alpha in range(num_eqs))
            gi -= Fraction(ambient_dims[i] + 1) * H_d[i]
            g[i] = gi
            if gi:
                Si[i][d] = c * gi

        for i in range(r):
            for j in range(i, r):
                hij = -sum(
                    Fraction(config[i][alpha] * config[j][alpha]) * H2_L[alpha]
                    for alpha in range(num_eqs)
                )
                if i == j:
                    hij += Fraction(ambient_dims[i] + 1) * H2_d[i]
                val = c * (g[i] * g[j] + hij)
                if val:
                    Sij[i][j][d] = val
                    if i != j:
                        Sij[j][i][d] = val

    invS0 = ops.inv(S0)
    f = [ops.mul(Si[i], invS0) for i in range(r)]

    q_monomials = [ops.monomial(tuple(1 if j == i else 0 for j in range(r))) for i in range(r)]
    z = [dict(qi) for qi in q_monomials]

    max_iter = sum(max_box) * 2 + 5
    for it in range(max_iter):
        new_z = []
        for i in range(r):
            f_sub = ops.substitute(f[i], z)
            new_z.append(ops.mul(q_monomials[i], ops.exp(ops.neg(f_sub))))
        if new_z == z:
            break
        z = new_z
    else:
        if verbose:
            print(f"Warning: mirror-map inversion did not stabilize after {max_iter} iterations.")

    if verbose:
        print(f"Mirror-map inversion iterations: {it + 1}")

    R = [[{} for _ in range(r)] for __ in range(r)]
    for a in range(r):
        for b in range(a, r):
            Rab = ops.sub(ops.mul(Sij[a][b], invS0), ops.mul(f[a], f[b]))
            R_ab = ops.substitute(Rab, z)
            R[a][b] = R_ab
            if a != b:
                R[b][a] = R_ab

    kappa = compute_classical_intersections(ambient_dims, config)
    yukawa_corrections = []
    half = Fraction(1, 2)

    for l in range(r):
        corr = {}
        for a in range(r):
            for b in range(r):
                kap = kappa.get((a, b, l), Fraction(0))
                if kap:
                    term = ops.deriv_log(ops.deriv_log(R[a][b], l), l)
                    corr = ops.add(corr, ops.scalar(term, half * kap))
        yukawa_corrections.append(corr)

    gvs = {}
    degrees = [d for d in ops.degrees_by_total if any(d)]

    for beta in degrees:
        l = next(i for i, x in enumerate(beta) if x)
        total = yukawa_corrections[l].get(beta, Fraction(0))
        for m in range(2, max(beta) + 1):
            if all(x % m == 0 for x in beta):
                alpha = tuple(x // m for x in beta)
                if alpha in gvs:
                    total -= gvs[alpha] * (alpha[l] ** 3)
        gvs[beta] = total / (beta[l] ** 3)

    return gvs, kappa, z, yukawa_corrections

# printer for the h11=2 examples we check in the paper
def print_gv_table(gvs, d1_max, d2_max):
    print("d2 \\ d1 | " + " ".join(f"{d1:>14}" for d1 in range(d1_max + 1)))
    print("-" * (10 + 15 * (d1_max + 1)))

    for d2 in range(d2_max + 1):
        row = []
        for d1 in range(d1_max + 1):
            if d1 == 0 and d2 == 0:
                row.append(" " * 14)
            else:
                val = gvs.get((d1, d2), None)
                if val is None:
                    row.append(" " * 14)
                elif val.denominator == 1:
                    row.append(f"{val.numerator:14d}")
                else:
                    row.append(f"{str(val):>14}")
        print(f"{d2:7d} | " + " ".join(row))

# Example usage: X_{2,86}
# ambient_dims = [4, 1]
# config = [
#     [4, 1],
#     [1, 1],
# ]
# gvs, kappa, mirror_z, yukawa_corr = cicy_genus0_gv(
#     ambient_dims,
#     config,
#     max_deg=(5, 10),
#     verbose=True,
# )
# print_gv_table(gvs, d1_max=5, d2_max=10)

